MigrateLib: a tool for end-to-end Python library migration

Library migration is the process of replacing a library with a similar one in a software project. Manual library migration is time consuming and error prone, as it requires developers to understand the Application Programming Interfaces (API) of both libraries, map equivalent APIs, and perform the necessary code transformations. Due to the difficulty of the library migration process, most of the existing automated techniques and tooling stop at the API mapping stage or support a limited set of libraries and code transformations. In this paper, we develop an end-to-end solution that can automatically migrate code between any arbitrary pair of Python libraries that provide similar functionality. Due to the promising capabilities of Large Language Models (LLMs) in code generation and transformation, we use LLMs as the primary engine for migration. Before building the tool, we first study the capabilities of LLMs for library migration on a benchmark of 321 real-world library migrations. We find that LLMs can effectively perform library migration, but some post-processing steps can further improve the performance. Based on this, we develop MigrateLib, a command line application that combines the power of LLMs, static analysis, and dynamic analysis to provide accurate library migration. We evaluate MigrateLib on 717 real-world Python applications that are not from our benchmark. We find that MigrateLib can migrate 32% of the migrations with complete correctness. Of the remaining migrations, only 14% of the migration-related changes are left for developers to fix for more than half of the projects.

==> c4-llm/lst/example-fail-arg-transform/0-pre.py <==
@retry(
  wait_fixed=%\HLC{2000}%
)
def delete_bucket(name):
  # ...


==> c4-llm/lst/example-fail-arg-transform/1-dev.py <==
@retry(
  wait=wait_fixed(%\HLC{2}%)
)
def delete_bucket(name):
  # ...


==> c4-llm/lst/example-fail-arg-transform/2-mn.py <==
@retry(
  wait=wait_fixed(%\HLC{2000}%)
)
def delete_bucket(name):
  # ...
    

==> c4-llm/lst/example-param-shadow-import/0-pre.py <==
import ipaddr

def IP(ipaddress):
  a = ipaddr.IPNetwork(
    ipaddress)


==> c4-llm/lst/example-param-shadow-import/1-dev.py <==
import %\HLC{ipaddress}%

def IP(%\HLC{ip}%):
  a = %\HLC{ipaddress}%.ip_network(
    %\HLC{ip}%)


==> c4-llm/lst/example-param-shadow-import/2-mn.py <==
import %\HLC{ipaddress}%

def IP(%\HLC{ipaddress}%):
  a = %\HLC{ipaddress}%.ip_network(
    %\HLC{ipaddress}%)


==> c5-tool/lst/rename_public_api/0-premig.py <==
class EncAlchemyField:
  impl = BINARY
  ...


==> c5-tool/lst/rename_public_api/1-llmmig.py <==
class Enc%\HLC{Tortoise}%Field:
  SQL_TYPE = "BLOB"  
  ...


==> c5-tool/lst/rename_public_api/4-manmig.py <==
class Enc%\HLC{Alchemy}%Field:
  SQL_TYPE = "BLOB"
  ...


==> c5-tool/lst/replace-exception/0-premig.py <==
try:
  val = toml.load(r)
except TypeError:
  val = r
d.update(val)  


==> c5-tool/lst/replace-exception/1-llmmig.py <==
try:
  val = %\HLC{tomli}%.load(r)
except TypeError:
  val = r
d.update(val)


==> c5-tool/lst/replace-exception/4-manmig.py <==
try:
  val = tomli.load(r)
except %\HLC{AttributeError}%:
  val = r
d.update(val)
